Manifestly Causal Loop-Tree Duality

Loop-Tree Duality (LTD) is a framework in which the energy components of all loop momenta of a Feynman integral are integrated out using residue theorem, resulting in a sum over tree-like structures. Originally, the LTD expression exhibits cancellations of non-causal thresholds between summands, also known as dual cancellations. As a result, the expression exhibits numerical instabilities in the vicinity of non-causal thresholds and for large loop momenta. In this work we derive a novel, generically applicable, Manifestly Causal LTD (cLTD) representation whose only thresholds are causal thresholds, i.e. it manifestly realizes dual cancellations. Consequently, this result also serves as a general proof for dual cancellations. We show that LTD, cLTD, and the expression stemming from Time Ordered Perturbation Theory (TOPT) are locally equivalent. TOPT and cLTD both feature only causal threshold singularities, however LTD features better scaling with the number of propagators. On top of the new theoretical perspectives offered by our representation, it has the useful property that the ultraviolet (UV) behaviour of the original 4D integrand is maintained for every summand. We show that the resulting LTD integrand expression is completely stable in the UV region which is key for practical applications of LTD to the computation of amplitudes and cross sections. We present explicit examples of the LTD expression for a variety of up to four-loop integrals and show that its increased computational complexity can be efficiently mitigated by optimising its numerical implementation. Finally, we provide computer code that automatically generates the LTD expression for an arbitrary topology.

==> anc/cLTD.py <==
'''
cLTD.py v0.1 

Compute all the terms that appear by applying partial fractioning to a
topology that contains a set of loop lines defined by their signature
and multiplicity

Additional options:
 - verbose: True/False
      print all the contributions
 - output_type: mathematica/yaml/pickle/form
      choose the format in which to save the result
 - name:
      specify a name to be used when saving the file
 - log_time: {}
      store in log_time the elapsed time in ms

Example (Double Box):
 - loop_line 1:
     - signature = [1,0] (aka k)
     - n_props   = 3
 - loop_line 2:
     - signature = [1,-1] (aka k-l)
     - n_props   = 1
 - loop_line 3:
     - signature = [0,1] (aka l)
     - n_props   = 3

The terms can be generated by calling the function
`integrate_energies` as follows:

    signatures = [[1, 0], [1, -1], [0, 1]]
    n_props = [3, 1, 3]
    res = integrate_energies(n_props, signatures,
                             verbose=False,
                             name='Double Box',
                             output_type='mathematica')

This will create a file `cLTD_2l_double_box.m`
'''

import numpy as np
import itertools
import time
import os
import sys
import copy
from functools import wraps 

class bcolors:
    '''
    Define the colors/layout used for highlighting the output
    '''
    HEADER = '\033[1;35;48m'
    OKBLUE = '\033[1;34;48m'
    OKGREEN = '\033[1;32;48m'
    WARNING = '\033[1;33;48m'
    FAIL = '\033[1;31m'
    ENDC = '\033[0m'
    BOLD = '\033[1m'
    UNDERLINE = '\033[4m'

    def disable(self):
        self.HEADER = ''
        self.OKBLUE = ''
        self.OKGREEN = ''
        self.WARNING = ''
        self.FAIL = ''
        self.ENDC = ''
        self.BOLD = ''
        self.UNDERLINE = ''


###############################################################################
#
#    DECORATORS
#
def timeit(method):
    ''' 
    Decorator to time the generation time 
    '''
    @wraps(method)
    def timed(*args, **kw):
        ts = time.time()
        result = method(*args, **kw)
        te = time.time()
        elapsed = (te-ts) * 1000

        if 'log_time' in kw:
            name = kw.get('log_name', method.__name__.upper())
            kw['log_time'][name] = elapsed
        else:
            if elapsed > 1000:
                print("\033[K\t{} PF elements generated in {}s"
                      .format(len(result), elapsed/1000))
            else:
                print("\033[K\t{} PF elements generated in {}ms"
                      .format(len(result), elapsed))
        return result
    return timed


def print_info(method):
    ''' 
    Decorator for reporting general infos about the topology and 
    partial fractioning procedure 
    '''
    @wraps(method)
    def pretty_print_topology(*args, **kw):
        n_props = args[0]
        signatures = args[1]
        n_loops = len(args[1][0])
        name = kw.get('name')

        # Print title
        blocks = 60
        if name == None:
            title = "{}-LOOP".format(n_loops)
        else:
            title = "{}-LOOP - {}".format(n_loops, name)
        side_blocks = (blocks-len(title))//2
        blocks -= len(title) % 2
        print("\n{0:}{2:}{1:}"
              .format(bcolors.BOLD, bcolors.ENDC, "="*blocks))
        print("{0:}={2:}{3:}{2:}{1:}="
              .format(bcolors.BOLD, bcolors.ENDC, " "*(side_blocks-1), title))
        print("{0:}{2:}{1:}\n{0:} Components{1:}:"
              .format(bcolors.BOLD, bcolors.ENDC, "="*blocks))

        idx = 0
        for (s, n) in zip(signatures, n_props):
            print("\t> signature {}".format(s))
            if idx == idx+n-1:
                print("\t  i: {}".format(idx))
            else:
                print("\t  i: {},..,{}".format(idx, idx+n-1))
            idx += n

            # Propagator with 4-momenta
            den = "\t  props: 1/(("
            for ki, l in enumerate(s):
                if l == 0:
                    continue
                elif l == 1:
                    den += "+{0:}k{2:}{1:}".format(bcolors.BOLD,
                                                   bcolors.ENDC, ki)
                elif l == -1:
                    den += "-{0:}k{2:}{1:}".format(bcolors.BOLD,
                                                   bcolors.ENDC, ki)
                else:
                    den += "{2:+}{0:}k{3:}{1:}".format(
                        bcolors.BOLD, bcolors.ENDC, l, ki)

            den += "+{0:}p{2:}{1:})^2-m{2:}^2)".format(
                bcolors.BOLD, bcolors.ENDC, "i")

            # Propagator with energies
            den += "\n\t\t = 1/(("
            for ki, l in enumerate(s):
                if l == 0:
                    continue
                elif l == 1:
                    den += "+{0:}k{2:}{1:}"\
                        .format(bcolors.OKBLUE, bcolors.ENDC, ki)
                elif l == -1:
                    den += "-{0:}k{2:}{1:}"\
                        .format(bcolors.OKBLUE, bcolors.ENDC, ki)
                else:
                    den += "{2::+}{0:}k{3:}{1:}"\
                        .format(bcolors.OKBLUE, bcolors.ENDC, l, ki)

            den += "+{0:}p{2:}{1:})^2-{0:}E{2:}{1:}^2)"\
                .format(bcolors.OKGREEN, bcolors.ENDC, "i")
            print(den)

        # Notation
        print(" {}Notation{}:".format(bcolors.BOLD, bcolors.ENDC))
        print(
            "\t{0:}ki{1:}, {0:}pi{1:}   : 4-vectors".format(bcolors.BOLD, bcolors.ENDC))
        print("\t{0:}ki{2:}, {1:}pi{2:}   : Energy components".format(
            bcolors.OKBLUE, bcolors.OKGREEN, bcolors.ENDC))
        print("\tvki, vpi : Spatial part of 4-vector")
        loop_energies_vector = '('
        for i in range(n_loops):
            if i+1 == n_loops:
                loop_energies_vector += "vk{})".format(i)
            else:
                loop_energies_vector += "vk{},".format(i)
        print("\t{}Ei{}^2     : ({}.signature)^2+vpi^2+mi^2\n".format(
            bcolors.OKGREEN, bcolors.ENDC, loop_energies_vector))

        # Prefactor
        print(" {}Prefactor{}:".format(bcolors.BOLD, bcolors.ENDC))
        energies_product = ""
        size = 0
        for i in range(sum(n_props)):
            size += len("2E{}".format(i))
            if i+1 == sum(n_props):
                energies_product += "2{}E{}{}".format(
                    bcolors.OKGREEN, i, bcolors.ENDC)
            else:
                energies_product += "2{}E{}{}*".format(
                    bcolors.OKGREEN, i, bcolors.ENDC)
                size += 1
        size += len("(2\u03c0i)^{}".format(n_loops))
        print("{4:}{3:}(2\u03c0i)^{0:}\n{4:}{2:}\n{4:}   {1:}\n".format(
            n_loops, energies_product, '-'*size, ' '*((size-5)//2), '\t'))

        return method(*args, **kw)
    return pretty_print_topology


def store_report(method):
    ''' 
    Decorator for storing the result in the wished format
    '''
    @wraps(method)
    def store_it(*args, **kw):
        result = method(*args, **kw)
        n_loops = len(args[1][0])
        output_type = kw.get('output_type')
        name = kw.get('name')
        if name is None:
            name = ""

        if output_type == 'mathematica':
            if kw.get('file_name','N/A') == 'N/A':
                file_name = 'cLTD_{}l_{}.m'.format(
                    n_loops, name.lower().replace(' ', '_'))
            else:
                file_name = '%s.m' % kw.get('file_name')
            store_report_mathematica(result, file_name)
        elif output_type == 'yaml':
            if kw.get('file_name','N/A') == 'N/A':
                file_name = 'cLTD_{}l_{}.yaml'.format(
                    n_loops, name.lower().replace(' ', '_'))
            else:
                file_name = '%s.yaml' % kw.get('file_name')
            store_report_yaml(result, file_name)
        elif output_type == 'FORM':
            if kw.get('file_name','N/A') == 'N/A':
                file_name = 'cLTD_{}l_{}.frm'.format(
                    n_loops, name.lower().replace(' ', '_'))
            else:
                file_name = '%s.frm' % kw.get('file_name')
            store_report_form(result, file_name)
        elif output_type == 'pickle':
            if kw.get('file_name','N/A') == 'N/A':
                file_name = 'cLTD_{}l_{}.pkl'.format(
                    n_loops, name.lower().replace(' ', '_'))
            else:
                file_name = '%s.pkl' % kw.get('file_name')
            store_report_pkl(result, file_name)
        else:
            print(
                "Skip storing. Valid output_type: ['mathematica','yaml','pickle','FORM']")
        return result

    @wraps(method)
    def store_report_mathematica(res, file_name):
        ss = "{\n"
        t0 = time.time()
        size = len(res)

        for pf_id, (fact, prod, num) in enumerate(res):
            dt = int((time.time()-t0)*2) % 4
            if dt == 0:
                print("Storing as mathematica   ({}/{})".format(pf_id+1, size), end="\r")
            elif dt == 1:
                print("Storing as mathematica.  ({}/{})".format(pf_id+1, size), end="\r")
            elif dt == 2:
                print("Storing as mathematica.. ({}/{})".format(pf_id+1, size), end="\r")
            elif dt == 3:
                print("Storing as mathematica...({}/{})".format(pf_id+1, size), end="\r")

            # store factor
            ss += " {"
            ss += str(fact) + ", {"

            # store denominators
            if prod == []:
                ss += "1}, {"
            else:
                for n, r in enumerate(prod):
                    for (j, (e, p)) in enumerate(zip(r['energies'], r['shifts'])):
                        if e != 0 and p != 0:
                            ss += "{:+}*E{}{:+}*p{}".format(e, j, p, j)
                    if n+1 == len(prod):
                        ss += "}, {"
                    else:
                        ss += ", "

            # store numerator steps
            for n, zs in enumerate(num):
                ss += "{"
                for i, num_step in enumerate(zs):
                    for j, l in enumerate(num_step['lambdas']):
                        if l != 0:
                            ss += "{:+}*k{}".format(l, j)
                    for (j, (e, p)) in enumerate(zip(num_step['energies'], num_step['shifts'])):
                        if e != 0 and p != 0:
                            ss += "{:+}*E{}{:+}*p{}".format(e, j, p, j)

                    if i+1 == len(zs) and n+1 == len(num):
                        ss += "} }"
                    elif i+1 == len(zs):
                        ss += "}, "
                    else:
                        ss += ", "
            if pf_id+1 == len(res):
                ss += "}"
            else:
                ss += "},\n"
        ss += "\n}"
        with open("{}".format(file_name), 'w') as f:
            f.write(ss)
            f.close()
        print("\033[KStored in {}  ".format(file_name))

    @wraps(method)
    def store_report_form(res, file_name):
        # For the moment convert coefficients to int
        def cast_int(f):
            if int(f)-f == 0:
                return int(f)
            else:
                raise ValueError("Cannont safe cast %f into int."%f)

        ss = "L F = \n"
        t0 = time.time()
        size = len(res)

        den_library = []
        for pf_id, (fact, prod, num) in enumerate(res):
            dt = int((time.time()-t0)*2) % 4
            if dt == 0:
                print("\033[KStoring as FORM   ({}/{})".format(pf_id+1, size), end="\r")
            elif dt == 1:
                print("Storing as FORM.  ({}/{})".format(pf_id+1, size), end="\r")
            elif dt == 2:
                print("Storing as FORM.. ({}/{})".format(pf_id+1, size), end="\r")
            elif dt == 3:
                print("Storing as FORM...({}/{})".format(pf_id+1, size), end="\r")

            # store factor
            ss += "%+d" % cast_int(fact)

            # store denominators
            if prod != []:
                den = ""
                for n, r in enumerate(prod):
                    den = ""
                    for (j, (e, p)) in enumerate(zip(r['energies'], r['shifts'])):
                        if e != 0 and p != 0:
                            den += "{:+}*E{}{:+}*p{}".format(cast_int(e), j, cast_int(p), j)
                    try:
                        d_idx = den_library.index(den)
                    except ValueError:
                        d_idx = len(den_library)
                        den_library += [den]
                    ss += "*invd%d" % d_idx

            # store numerator steps
            ss += "*num(ncmd("
            for n, zs in enumerate(num):
                for i, num_step in enumerate(zs):
                    for j, l in enumerate(num_step['lambdas']):
                        if l != 0:
                            ss += "{:+}*k{}".format(cast_int(l), j)
                    for (j, (e, p)) in enumerate(zip(num_step['energies'], num_step['shifts'])):
                        if e != 0 and p != 0:
                            ss += "{:+}*E{}{:+}*p{}".format(cast_int(e), j, cast_int(p), j)
                    if i+1 == len(zs) and n+1 == len(num):
                        ss += "))"
                    elif i+1 == len(zs):
                        ss += "), ncmd("
                    else:
                        ss += ", "
            ss += "\n"
        

        with open("{}".format(file_name.replace(".frm", ".den")), 'w') as f:
            ss_den = ""
            for n, den in enumerate(den_library):
                ss_den += "d%d = %s;\n" % (n, den)
            f.write(ss_den)
            f.close()
        with open("{}".format(file_name), 'w') as f:
            f.write("%s;" % ss)
            f.close()
        print("\033[K\tStored in {}  ".format(file_name))

    @wraps(method)
    def store_report_yaml(res, file_name):
        try:
            import yaml
        except ModuleNotFoundError:
            print("Missing module 'yaml'. Skip save.")
            return
        t0 = time.time()
        size = len(res)

        with open(file_name, "w") as stream:

            for pf_id, x in enumerate(res):
                dt = int((time.time()-t0)*2) % 4
                if dt == 0:
                    print("Storing as yaml   ({}/{})".format(pf_id+1, size), end="\r")
                elif dt == 1:
                    print("Storing as yaml.  ({}/{})".format(pf_id+1, size), end="\r")
                elif dt == 2:
                    print("Storing as yaml.. ({}/{})".format(pf_id+1, size), end="\r")
                elif dt == 3:
                    print("Storing as yaml...({}/{})".format(pf_id+1, size), end="\r")
                res[pf_id] = {
                    'factor': float(x[0]),
                    'denominators': [{key: [float(v) for v in val] for key, val in y.items()} for y in x[1]],
                    'numerators': {"step{}".format(n): [{key: [float(v) for v in val] for key, val in yy.items()} for yy in y] for n, y in enumerate(x[2])}
                }
                # with open(file_name, "w") as stream:
                yaml.dump([res[pf_id]], stream, default_flow_style=None)
        print("\033[KStored in {}  ".format(file_name))

    @wraps(method)
    def store_report_pkl(res, file_name):
        try:
            import pickle
        except ModuleNotFoundError:
            print("Missing module 'pickle'. Skip save.")
            return
        t0 = time.time()
        size = len(res)

        for pf_id, x in enumerate(res):
            dt = int((time.time()-t0)*2) % 4
            if dt == 0:
                print("Storing as pickle   ({}/{})".format(pf_id+1, size), end="\r")
            elif dt == 1:
                print("Storing as pickle.  ({}/{})".format(pf_id+1, size), end="\r")
            elif dt == 2:
                print("Storing as pickle.. ({}/{})".format(pf_id+1, size), end="\r")
            elif dt == 3:
                print("Storing as pickle...({}/{})".format(pf_id+1, size), end="\r")
            res[pf_id] = {
                'factor': float(x[0]),
                'denominators': [{key: [float(v) for v in val] for key, val in y.items()} for y in x[1]],
                'numerators': {"step{}".format(n): [{key: [float(v) for v in val] for key, val in yy.items()} for yy in y] for n, y in enumerate(x[2])}
            }
        # with open(file_name, "w") as stream:
        with open(file_name, "wb") as stream:
            pickle.dump(res, stream)
        print("\033[KStored in {}  ".format(file_name))
    return store_it


def print_pretty_report(method):
    ''' 
    Decorator for reporting all the terms that are generated directly to the terminal
    '''
    @wraps(method)
    def print_report(*args, **kw):
        result = method(*args, **kw)
        n_loops = len(args[1][0])

        if kw.get('verbose') is None or not kw.get('verbose'):
            return result

        for (pf_id, (fact, prod, num)) in enumerate(result):
            print("\t"+"-"*40)
            print("\t{}ID{}: {}".format(
                bcolors.BOLD + bcolors.WARNING, bcolors.ENDC, pf_id))
            print("\t{}Factor{}: {}".format(
                bcolors.BOLD + bcolors.WARNING, bcolors.ENDC, fact))

            # Denominators
            den_f = ""
            if len(prod) == 0:
                den_f = "1"
            for n in range(len(prod)):
                if n == 0:
                    den_f += "d{}".format(n)
                else:
                    den_f += "*d{}".format(n)

            print("\t{}Denominators{}: {}".format(
                bcolors.BOLD + bcolors.WARNING, bcolors.ENDC, den_f))
            
            for n, r in enumerate(prod):
                print("\t\td{} = ".format(n), end='')
                for (j, (e, p)) in enumerate(zip(r['energies'], r['shifts'])):
                    if e != 0 and p != 0:
                        print("{0:+}*{4:}E{1:}{5:}{2:+}*{4:}p{3:}{5:}"
                              .format(e, j, p, j, bcolors.OKGREEN, bcolors.ENDC),
                              end='')
                print("")

            # Numerator
            num_f = "\tN{}() from N0(".format(n_loops)
            for n in range(n_loops):
                if n+1 != n_loops:
                    num_f += "k{}, ".format(n)
                else:
                    num_f += "k{})".format(n)

            print("\t{}Numerator{}: {}".format(
                bcolors.BOLD + bcolors.WARNING, bcolors.ENDC, num_f))
            for n, zs in enumerate(num):
                f_to = "N{}(".format(n+1)
                for i in range(n+1, n_loops):
                    if i+1 != n_loops:
                        f_to += "k{}, ".format(i)
                    else:
                        f_to += "k{}".format(i)
                f_to += ")"
                f_from = "\tN{}({},".format(
                    n, ["z{}".format(i) for i in range(len(zs))])
                for i in range(n+1, n_loops):
                    if i+1 != n_loops:
                        f_from += "k{}, ".format(i)
                    else:
                        f_from += "k{}".format(i)
                f_from += ")"
                print('\t >{3:}Step {0:}: {1:} -> {2:}{4:}'
                      .format(n + 1, f_from, f_to, bcolors.HEADER, bcolors.ENDC))
                for i, num in enumerate(zs):
                    print("\t\tz{} = ".format(i), end='')
                    for j, l in enumerate(num['lambdas']):
                        if l != 0:
                            print("{:+}*{}k{}{}"
                                  .format(l, bcolors.OKBLUE, j, bcolors.ENDC),
                                  end='')
                    for (j, (e, p)) in enumerate(zip(num['energies'], num['shifts'])):
                        if e != 0 and p != 0:
                            print("{0:+}*{4:}E{1:}{5:}{2:+}*{4:}p{3:}{5:}"
                                  .format(e, j, p, j, bcolors.OKGREEN, bcolors.ENDC),
                                  end='')
                    print("")
        return result
    return print_report
#
#    END DECORATORS
#
###############################################################################


def get_next_subset(subset, set_size, bottom_up=True):
    '''
    Loop through all subset of lenth n of the set of all integers 
    from 0 to set_size-1
    '''
    n = len(subset)
    # Move subset forward
    if bottom_up:
        for i in range(n):
            if i+1 == n or subset[i]+1 < subset[i+1]:
                subset[i] += 1
                for j in range(i):
                    subset[j] = j
                return subset[-1] < set_size

    # Move subset backward
    else:
        for i in range(n):
            if subset[i] > i:
                subset[i] -= 1
                for j in range(1, i+1):
                    subset[i-j] = subset[i] - j
                return subset[-1] < set_size
        return False


def get_next_set_pair(subset1, subset2, set_size):
    '''
    Move subset1 forward and subset2 backward
    if subset1 U subset2 == set
    then this holds true also after the iteration
    '''
    return get_next_subset(subset1, set_size, True) and get_next_subset(subset2, set_size, False)


def partial_fractioning(h_index, e_index, num=[], num_rank=100):
    '''
    Perform parital fractionig to remove the poles from the h_index
    '''
    n_h = len(h_index)-1
    n_e = len(e_index)
    k = h_index[0]
    num += [k]
    if n_e == 0:
        if num_rank == 0 and len(h_index) != 1:
            return []
        else:
            return [[[], h_index.copy()]]
    if n_h == 0:
        return [[[(k, i) for i in e_index], num]]

    res = []
    splits = [n-1 for n in range(n_h)]
    sub_exp = [[] for n in range(n_e+n_h)]
    while get_next_subset(splits, n_e+n_h-1):
        sub_exp[0:splits[0]+1] = [(k, e_index[j]) for j in range(splits[0]+1)]
        for n in range(n_h):
            if n+1 != n_h:
                sub_exp[splits[n]+1: splits[n+1]+1] = [
                    (h_index[n+1], e_index[j-n]) for j in range(splits[n], splits[n+1])]
            else:
                sub_exp[splits[n]+1:] = [(h_index[n+1], e_index[j-n])
                                         for j in range(splits[n], n_e+n_h-1)]
        res += [[sub_exp.copy(), num.copy()]]

    if num_rank >= 1:
        res += partial_fractioning(h_index[1:], e_index, num, num_rank-1)

    return res


def den_mapper(den_giver, den_receiver, residue_n):
    '''
    Map the to new triplet based on which denominator was integrated over
    '''
    den_mapped = {}  # 'numerator': den_receiver['numerator']}
    factor = den_receiver['lambdas'][residue_n]/den_giver['lambdas'][residue_n]

    den_mapped['energies'] = den_receiver['energies'] - \
        factor*den_giver['energies']
    den_mapped['shifts'] = den_receiver['shifts'] - \
        factor*den_giver['shifts']
    den_mapped['lambdas'] = den_receiver['lambdas'] - \
        factor*den_giver['lambdas']
    return den_mapped


def num_mapper(product, indices, residue_n):
    '''
    Store the instruction for the evaluation of the numerator
    '''
    num_mapped = []

    for idx in indices:
        den_giver = product[idx]
        factor = -1/den_giver['lambdas'][residue_n]
        num_mapped += [
            {'lambdas': factor*den_giver['lambdas'],
             'shifts': factor*den_giver['shifts'],
             'energies': factor*den_giver['energies']}
        ]
        num_mapped[-1]['lambdas'][residue_n] = 0
    return num_mapped


@store_report
@print_pretty_report
@timeit
@print_info
def integrate_energies(ll_n_props, signatures, **kwargs):
    '''
    ll_n_props: number of propagator per loop line
    signatures: signature of each loop line
    '''
    n_loops = len(signatures[0])

    # Check if the signatures are correclty defined
    if any(len(s) != n_loops for s in signatures):
        raise ValueError(
            "All signatures must have the same length. (number of loop variables)")

    # Check that there are no tree elements
    if any(all(v == 0 for v in s) for s in signatures):
        raise ValueError(
            "All signatures must contain at least one loop momentum dependence (tree element factorize)")

    # Check that ll_n_props has enough entires
    if len(ll_n_props) != len(signatures):
        raise ValueError(
            "Need to specify the number of propagators belonging to each signature")

    id_to_ll = []
    for n, n_props in enumerate(ll_n_props):
        id_to_ll += [n for _ in range(n_props)]
    n_props = sum(ll_n_props)
    dens_plus = [{'energies': np.array([0 if n != i else 1 for i in range(n_props)]),
                  'shifts': np.array([0 if n != i else 1 for i in range(n_props)]),
                  'lambdas': np.array(signatures[id_to_ll[n]].copy())} for n in range(n_props)]
    dens_minus = [{'energies': np.array([0 if n != i else -1 for i in range(n_props)]),
                   'shifts': np.array([0 if n != i else 1 for i in range(n_props)]),
                   'lambdas': np.array(signatures[id_to_ll[n]].copy())} for n in range(n_props)]

    # Take all combination of plus and minus energies from the first E_fractioning
    #    0: positive energy
    #    1: negative energy
    pf_res = []
    for choose in itertools.product([0, 1], repeat=n_props):
        product = [[], [[] for _ in range(n_loops)]]
        for dpm, which in zip(zip(dens_plus, dens_minus), choose):
            product[0] += [copy.deepcopy(dpm[which])]

        # factor coming from the initial partial fractioning into positive and negative energies
        global_factor = (-1)**(choose.count(0) + n_loops)
        pf_res += pf_product(product, n_loops, global_factor=global_factor)

        print("Select: {} (Total: {})".format(choose, len(pf_res)), end='\r')
    return pf_res


def pf_product(product, n_loops, r=0, global_factor=1.0, numerator=[]):
    '''
    Perform partial fractioning on a single product for an arbitrary number of loops
    '''
    if r == n_loops:
        # Return the result with the corresponding factor in the case that all
        # the momenta have been removed by the procedure
        if not all([all(den['lambdas'] == 0) for den in product[0]]):
            raise("There are still some loop momenta left")
        return [(global_factor, [{k: v for k, v in x.items() if k != 'lambdas'} for x in product[0]], product[1])]

    indices = []
    h_index = []
    e_index = []
    left_product = []
    for n, den in enumerate(product[0]):
        factor = den['lambdas'][r]
        if factor != 0:  # Element depneds on the loop momenta
            # Extract the factor in front of the loop momenta in order to
            # to have a consistent unit factor before taking the residue
            global_factor /= factor
            den['energies'] = den['energies'] / factor
            den['shifts'] = den['shifts'] / factor
            den['lambdas'] = den['lambdas'] / factor

            indices += [n]
            if all(den['energies'] >= 0):
                e_index += [n]
            else:
                h_index += [n]
        else:
            left_product += [den]

    # factor coming from applying partial fractioning to remove hyperboloids
    global_factor *= (-1)**len(h_index)
    if len(h_index) == 0:  # no pole
        return []
    else:  # apply residue and partial fractioni)g
        res = partial_fractioning(h_index, e_index, num=[], num_rank=1000)
    if res == []:
        return res

    result = []
    for mapping in res:
        new_product = [copy.deepcopy(left_product), copy.deepcopy(product[1])]
        for pair in mapping[0]:
            new_product[0] += [den_mapper(product[0][pair[0]],
                                          product[0][pair[1]],
                                          r)]
        new_product[1][r] = num_mapper(product[0], mapping[1], r)

        num = numerator + [mapping[1]]
        result += pf_product(new_product, n_loops, r+1,
                             global_factor=global_factor, numerator=num)
    return result


if __name__ == '__main__':
    bcolors = bcolors()
    # Uncomment next line to disable colors
    # bcolors.disable()

    #########################################
    #            1-LOOP - Box               #
    #########################################
    #              _  _____  _
    #                |     |
    #                |     |
    #              _ '_____' _
    #
    signatures = [[1]]
    n_props = [4]

    res = integrate_energies(n_props, signatures,
                             verbose=False,
                             name='Box',
                             output_type='mathematica')
    #########################################
    #            2-LOOP - Sunrise           #
    #########################################
    #                  ___
    #             _  /_____\ _
    #                \_____/
    #
    signatures = [[1, 0], [1, -1], [0, 1]]
    n_props = [1, 1, 1]

    res = integrate_energies(n_props, signatures,
                             verbose=False,
                             name='Sunrise',
                             output_type='mathematica')

    #########################################
    #            2-LOOP - PentaBox          #
    #########################################
    #
    #                 |___  _
    #          _  ___/    |
    #            |   |    |
    #          _ |___|____| _
    #
    signatures = [[1, 0], [1, -1], [0, 1]]
    n_props = [1, 3, 4]

    res = integrate_energies(n_props, signatures,
                             verbose=False,
                             name="PentaBox",
                             output_type='mathematica')

    #########################################
    #            4-LOOP - Banana            #
    #########################################
    #              _____
    #             / ___ \
    #          _ (/_____\)_
    #            (\_____/)
    #             \_____/
    #
    signatures = [[1, 0, 0, 0],
                  [0, 1, 0, 0],
                  [0, 0, 1, 0],
                  [0, 0, 0, 1],
                  [-1, -1, -1, 1]]
    n_props = [1, 1, 1, 1, 1]

    res = integrate_energies(n_props, signatures,
                             verbose=False,
                             name="banana",
                             output_type='mathematica')

    #########################################
    #            6-LOOP - Diamond           #
    #########################################
    #              _________
    #           _ /_|_____|_\ _
    #             '. \   / .'
    #               '.\ /.'
    #                 '.'
    #

    signatures = [[1, 0, 0, 0, 0, 0],
                  [1, -1, 0, 0, 0, 0],
                  [0, 1, 0, 0, 0, 0],
                  [0, 1, -1, 0, 0, 0],
                  [0, 0, 1, 0, 0, 0],
                  [0, 0, 1, -1, 0, 0],
                  [0, 0, 0, 1, 0, 0],
                  [0, 0, 0, 1, -1, 0],
                  [0, 0, 0, 0, 1, 0],
                  [-1, 0, 0, 0, 0, 1],
                  [0, 0, -1, 0, 0, 1],
                  [0, 0, 0, 0, -1, 1]]
    n_props = [1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1, 1]

    res = integrate_energies(n_props, signatures,
                             verbose=False,
                             name="diamond",
                             output_type='mathematica')

    #########################################
    #         4-LOOP -  2x2 FISHNET         #
    #########################################
    #           _ ._________. _
    #             |    |    |
    #             |____|____|
    #             |    |    |
    #           _ '____|____' _
    #
    signatures = [[1, 0, 0, 0],
                  [0, 1, 0, 0],
                  [1, -1, 0, 0],
                  [-1, 0, -1, 0],
                  [0, -1, 0, -1],
                  [0, 0, 1, 0],
                  [0, 0, -1, 1],
                  [0, 0, 0, -1]]
    n_props = [2, 2, 1, 1, 1, 2, 1, 2]

    res = integrate_energies(n_props, signatures,
                             name="2x2 Fishnet",
                             output_type='FORM')


==> anc/pf_numerator.frm <==
#--
*off statistics;
CF ncmd, kval, num, a;


Auto S invd, E, p;
Auto S k;
Auto S f,z,r,x,s,c;
*#include- pf_2l_pentabox.frm
#include- pf_4l_2x2_fishnet.frm
*#include- pf_2l_sunrise.frm

#$LOOPS=4;

* numerator function in LMB
*#$numF = k0^2*k1^2+c1*k0^3*k1+c2*k0^2*k1^3;
#$numF = 1;

* Multiply numerator functions
Multiply $numF;
*print;
.sort:start;

* Start unfoding the numerator instructions loop by loop
#do i = 0,{`$LOOPS'-1}
	id once num(ncmd(?z),?x) =ncmd(?z,0)*num(?x);
	B+ ncmd, k`i';
	.sort:collect-ncmd;
	keep brackets;
	
	id k`i'^r?*ncmd(?z,z1?,0) = sum_(s,0, r - nargs_(?z) + 0, a(r,s,?z)*z1^s);
	B+ a;
	.sort:collect-a;
	keep brackets;

	repeat id a(r?,s?,?z,z1?) = -sum_(k, s+1,r-nargs_(?z) + 0, a(r,k,?z)*z1^(k-s-1));
	id a(r?,s?) = delta_(r,s);
	.sort:energy-k`i';
#enddo
id num=1;

* check that the substitution is complete
if (count(ncmd, 1,num,1,a, 1));
    Print "Unsubstituted ncmd: %t";
    exit "Critical error";
endif;
.sort:rm-num;

*Format 255;
Format C;
Format O4,stats=on, saIter=1000;
#Optimize F
#write<pf_form.out> "%O"
#write<pf_form.out> "      F = %e",F
*print +s;
.end




==> anc/pf_numerator.m <==
(* ::Package:: *)

(* ::Section:: *)
(*Evaluate cLTD Expression*)


(* ::Subsection::Closed:: *)
(*Path*)


$CLTDPATH = NotebookDirectory[];


(* ::Subsection::Closed:: *)
(*Functions*)


(* ::Subsubsection::Closed:: *)
(*Numerator*)


ClearAll[NumVarUnfold]
NumVarUnfold[NumFun_,y_List,yvar_]:=Module[{},
	If[Length[y] == 1,
		NumFun/.yvar->y[[1]],
		-(NumVarUnfold[NumFun,Drop[y,{-1}],yvar]-NumVarUnfold[NumFun,Drop[y,{-2}],yvar])/Apply[Subtract,y[[-2;;]]]]//Cancel
]

ClearAll[num]
num[ys__List,Num_,vars_List]:=Module[{xs,x,vi,numtmp},
	(*Check inputs*)
	If[Length[{ys}]!=Length[vars],Print["ys list must be of same length as vars"];Abort[]];
	
	(*Top numerator N0 initialized with the provided Num function*)
	numtmp=Num@@vars;
	(*Apply steps*)
	Table[
		xs = vars[[i+1;;]]/.List->Sequence;
		numtmp=NumVarUnfold[numtmp,{ys}[[i]],vars[[i]]];
		(*num[i][xs]*),
	{i,Length[{ys}]}];
	(*Return Final expression*)
	numtmp
]


(*MyFun[x_,y_]:=x^2
MyFun[x_,y_]:=f[x,y]
num[{x1+y,x2,x3},{1},MyFun,{x,y}]
num[{x1,x2},{1},MyFun,{x,y}]*)


(* ::Subsubsection::Closed:: *)
(*Evaluate Element*)


ClearAll[evaluate]
evaluate[{factor_,dens_List,zs_List},NumFunction_,vars_]:=Module[{
		denominator = Times@@dens,
		numerator=num @@Join[zs,{NumFunction,vars}]
	},
	prefactor[dens,zs]factor *numerator/denominator
]

ClearAll[prefactor]
prefactor[dens_List,zs_List]:=1/Product[2 ToExpression["E"<>ToString[n]],{n,0,Length[Select[dens,#=!=1&]]+Apply[Plus,Map[Length[#]&,zs]]-1}];


(* ::Subsection:: *)
(*Import and Evaluate*)


(* ::Subsubsection::Closed:: *)
(*Box*)


ClearAll[pf,MyNum]
(*Import instructions*)
pf= Import[$CLTDPATH <> "cLTD_1l_box.m"]/.a_Real:>Rationalize[a];
(*Define Numerator and Evaluate for different powers*)
MyNum[x_]:=x^0; pf0=evaluate[#,MyNum,{k0}]&/@pf//Simplify//Cancel;
MyNum[x_]:=x^1; pf1=evaluate[#,MyNum,{k0}]&/@pf//Simplify//Cancel;
MyNum[x_]:=x^2; pf2=evaluate[#,MyNum,{k0}]&/@pf//Simplify//Cancel;
MyNum[x_]:=x^3; pf3=evaluate[#,MyNum,{k0}]&/@pf//Simplify//Cancel;


(*Compute Residue Explicitly*)
ConvertNotation =  {e[n_]:>ToExpression["E"<>ToString[n]],p[n_]:>ToExpression["p"<>ToString[n]]};
rExp=1/Product[k+e[i]+p[i],{i,0,3}]/Product[k-e[i]+p[i],{i,0,3}]/.ConvertNotation;
resPositions = Table[-e[i]-p[i],{i,0,3}]/.ConvertNotation;
res0=Table[Residue[k^0 rExp,{k,r}],{r,resPositions}];
res1=Table[Residue[k^1 rExp,{k,r}],{r,resPositions}];
res2=Table[Residue[k^2 rExp,{k,r}],{r,resPositions}];
res3=Table[Residue[k^3 rExp,{k,r}],{r,resPositions}];


(*Compare with PF expression*)
Cancel[Apply[Plus,res0]/Apply[Plus,pf0]]
Cancel[Apply[Plus,res1]/Apply[Plus,pf1]]
Cancel[Apply[Plus,res2]/Apply[Plus,pf2]]
Cancel[Apply[Plus,res3]/Apply[Plus,pf3]]


(*Compare with degenerate edges*)
MyNum[x_]:= Array[c,4,0].Array[x^#&,4,0]
vacuumBox=Residue[MyNum[k]/(k-E0+p0)^4/(k+E0+p0)^4,{k,-E0-p0}];
PFvacuumBox=Apply[Plus,evaluate[#,MyNum,{k0}]&/@pf/.{E0|E1|E2|E3->E0,p0|p1|p2|p3->p0}]//Simplify;
Cancel[vacuumBox/PFvacuumBox]


(* ::Subsubsection::Closed:: *)
(*Sunrise*)


ClearAll[pf,MyNum]
(*Import instructions*)
pf= Import[$CLTDPATH <> "cLTD_2l_sunrise.m"]/.a_Real:>Rationalize[a];
(*Define Numerator*)
MyNum[x_,y_]:=c[1]x+c[2]y^2x^2
(*MyNum[x_,y_]:=1*)
(*Evaluate*)
Monitor[pf2=Table[evaluate[pf[[ipf]], MyNum, {k0, k1}], {ipf, Length[pf]}], PercentForm[N[ipf/Length[pf]]]]


(* ::Input:: *)
(**)


(* ::Subsubsection::Closed:: *)
(*PentaBox*)


ClearAll[pf, MyNum]
pf = Import[$CLTDPATH <> "cLTD_2l_pentabox.m"]/.a_Real:>Rationalize[a]; 
MyNum[x_, y_] := x^2y^2
(*MyNum[x_, y_] := 1*)
(*Evaluate*)
Monitor[pf2=Table[evaluate[pf[[ipf]], MyNum, {k0, k1}], {ipf, Length[pf]}], PercentForm[N[ipf/Length[pf]]]]


blocks=Select[Chop[pf2]/.a_Real:>Round[a],#=!=0&]//Cancel
dens=Union[Flatten[Chop[pf[[All,2]]]/.a_Real:>Round[a]]][[2;;]]//Simplify;
subDen=Table[dens[[i]]->Den[i],{i,Length[dens]}];


Plus@@(blocks/.subDen)


(* ::Subsubsection::Closed:: *)
(*2x2 Fishnet*)


ClearAll[pf,MyNum]
(*Import instructions*)
pf= Import[$CLTDPATH <> "cLTD_4l_2x2_fishnet.m"]/.a_Real:>Rationalize[a];
(*Define Numerator*)
MyNum[x1_,x2_,x3_,x4_]:=1
(*Evaluate*)
Print["Evaluate:"]
Monitor[ipf=0;pf2=Table[evaluate[pf[[ipf]],MyNum,{k0,k1,k2,k3}],{ipf,Length[pf]}],PercentForm[N[ipf/Length[pf]]]]

